DWIE: an entity-centric dataset for multi-task document-level information extraction

This paper presents DWIE, the 'Deutsche Welle corpus for Information Extraction', a newly created multi-task dataset that combines four main Information Extraction (IE) annotation subtasks: (i) Named Entity Recognition (NER), (ii) Coreference Resolution, (iii) Relation Extraction (RE), and (iv) Entity Linking. DWIE is conceived as an entity-centric dataset that describes interactions and properties of conceptual entities on the level of the complete document. This contrasts with currently dominant mention-driven approaches that start from the detection and classification of named entity mentions in individual sentences. Further, DWIE presented two main challenges when building and evaluating IE models for it. First, the use of traditional mention-level evaluation metrics for NER and RE tasks on entity-centric DWIE dataset can result in measurements dominated by predictions on more frequently mentioned entities. We tackle this issue by proposing a new entity-driven metric that takes into account the number of mentions that compose each of the predicted and ground truth entities. Second, the document-level multi-task annotations require the models to transfer information between entity mentions located in different parts of the document, as well as between different tasks, in a joint learning setting. To realize this, we propose to use graph-based neural message passing techniques between document-level mention spans. Our experiments show an improvement of up to 5.5 F1 percentage points when incorporating neural graph propagation into our joint model. This demonstrates DWIE's potential to stimulate further research in graph neural networks for representation learning in multi-task IE. We make DWIE publicly available at https://github.com/klimzaporojets/DWIE.

==> figures/coverage_rel_span_size/r_script/coverage_plot.R <==
#!/usr/bin/env Rscript

# run from command line:
# ./coverage_plot.R

# Author: Chris Develder
# Date: July 2020
# install.packages("ggplot2")
# install.packages("tidyverse")
# install.packages("ggpubr")
# install.packages("scales")
library("ggplot2")
library("tidyverse")
library("ggpubr")
library("scales")

theme_set(theme_bw())

getwd()

# setwd("C:/Users/Administrator/Documents/R/cpn paper/coverage-stats/")

resultfile <- "data_stats_cpn_vs_others.py.csv"

df <- read.csv(resultfile, stringsAsFactors = TRUE) 

# apply factor to change the order

df$interval_type <- recode(df$interval_type, tokens="Tokens", sentences="Sentences")
df$interval_type <- factor(df$interval_type, levels = c("Tokens", "Sentences"))
df$coverage_type <- factor(df$coverage_type, levels = c("Min.", "Max."))
df$dataset <- factor(df$dataset, levels = c("DWIE", "DocRED", "BC5CDR", 
                                            "ACE 2005", "TAC-KBP", "Rich ERE"))


summary(df)
pd <- position_dodge(0.2)

names(df)[names(df) == 'dataset'] <- 'Dataset'
names(df)[names(df) == 'interval'] <- 'Interval'
names(df)[names(df) == 'coverage'] <- 'Coverage'

# using linear x-scale 
df %>% filter(coverage_type %in% c("Min.", "Max.")) %>%
   filter(Coverage > 60 | coverage_type == "Max." ) %>% 
   filter(Interval < 1100 | interval_type == "Sentences" ) %>% 
   filter(Interval < 70 | interval_type == "Tokens" ) %>% 
   ggplot(aes(x=Interval, y=Coverage, color=Dataset)) + geom_line(position=pd) +
  facet_grid( coverage_type ~ interval_type, scales = "free") 



# try same layout, but X scale per coverage type (Min./Max.)
plot_coverage_type <- function(t) {
 if (t == 'Max.') {
    df %>% filter(coverage_type == t) %>% 
    # filter(Coverage > 60 | coverage_type == "Max." ) %>% 
    filter(Interval < 700 | interval_type == "Sentences" | coverage_type=="Max." ) %>% 
    filter(Interval < 1200 | interval_type == "Sentences"  | coverage_type=="Min." ) %>% 
    filter(Interval < 40 | interval_type == "Tokens" | coverage_type=="Max.") %>% 
    filter(Interval < 70 | interval_type == "Tokens" | coverage_type=="Min." ) %>% 
    ggplot(aes(x=Interval, y=Coverage, color=Dataset)) +
    geom_line(position=pd, size=0.7) +
    facet_grid(coverage_type ~ interval_type, scales="free")  
 }
 else {
    df %>% filter(coverage_type == t) %>% 
       # filter(Coverage > 60 | coverage_type == "Max." ) %>% 
       filter(Interval < 700 | interval_type == "Sentences" | coverage_type=="Max." ) %>% 
       filter(Interval < 1200 | interval_type == "Sentences"  | coverage_type=="Min." ) %>% 
       filter(Interval < 40 | interval_type == "Tokens" | coverage_type=="Max.") %>% 
       filter(Interval < 70 | interval_type == "Tokens" | coverage_type=="Min." ) %>% 
       ggplot(aes(x=Interval, y=Coverage, color=Dataset)) +
       coord_cartesian(ylim = c(60, 100)) + 
       geom_line(position=pd, size=0.7) +
       facet_grid(coverage_type ~ interval_type, scales="free")  
 }
}
# plotMin <- plot_coverage_type("Min.") + theme(strip.text.y = element_blank(), legend.title = element_blank()) + xlab(" ") + ylab("Coverage %")
# plotMax <- plot_coverage_type("Max.") + theme(strip.text.y = element_blank(), legend.title = element_blank()) + xlab("Interval") + ylab("Coverage %")
# plotMin <- plot_coverage_type("Min.") + theme(legend.title = element_blank()) + xlab(" ") + ylab("Coverage %")
# plotMax <- plot_coverage_type("Max.") + theme(strip.text.x = element_blank(), legend.title = element_blank()) + xlab("Interval") + ylab("Coverage %")

plotMin <- plot_coverage_type("Min.") + theme(axis.title.y = element_blank(), axis.title.x = element_blank(), legend.title = element_blank())
plotMax <- plot_coverage_type("Max.") + theme(axis.title.y = element_blank(), strip.text.x = element_blank(), legend.title = element_blank()) + xlab("Interval")

# plotMax
# plotMin
figure <- ggarrange(plotMin, plotMax, nrow=2, common.legend = TRUE, legend="right")

annotate_figure(figure, left = text_grob('Coverage %', rot = 90))

ggsave(filename="results3.pdf", height=12, width=25, unit = "cm")


# an attempt to use logarithmic x-scale 
df %>% filter(coverage_type %in% c("Min.", "Max.")) %>%
   filter(Coverage > 0 | coverage_type == "Max." ) %>% 
   filter(Interval < 1100 | interval_type == "Sentences" ) %>% 
   filter(Interval < 70 | interval_type == "Tokens" ) %>% 
   ggplot(aes(x=Interval, y=Coverage, color=Dataset)) + geom_line(position=pd) +
   scale_x_continuous(trans=pseudo_log_trans(sigma=1,base=exp(1)), breaks = c(0,10,70, 100,1000)) +
   facet_grid( coverage_type ~ interval_type, scales = "free") 

# some code from the original Chris version on graph-propagations:
# plottask <- function(t) {
#  df %>% filter(task == t) %>% ggplot(aes(x=prop_nr, y=result, color=prop_type)) + geom_line(position=pd, size=0.7) +
#    geom_errorbar(aes(ymin=result-stdev, ymax=result+stdev), width = 0.1, position=pd, size=0.3) +
#    facet_grid(setup ~ task) + geom_text(mapping = aes(x = -Inf, y = Inf, label = ifelse(prop_type=="AttProp", ifelse(prop_nr==0,paste("metric = ",metricname), ""), "")), color="black", hjust = -0.1, vjust = 1.5, size=3)
#}
#plotNER <- plottask("NER") + theme(axis.title.y = element_blank(), strip.text.y = element_blank(), legend.title = element_blank()) + xlab(" ")
#plotCoref <- plottask("Coreference") + theme(strip.text.y = element_blank(), legend.title = element_blank(), axis.title.y = element_blank()) + xlab("Number of propagations")
#plotRE <- plottask("RE") + theme(axis.title.y = element_blank(), legend.title = element_blank()) + xlab(" ")

#ggarrange(plotNER, plotCoref, plotRE, ncol=3, common.legend = TRUE, legend="right")
#ggsave(filename="results.pdf", height=12, width=25, unit = "cm")


==> figures/results/make_plot.R <==
#!/usr/bin/env Rscript

# run from command line:
# ./make_plot.R

# Author: Chris Develder
# Date: July 2020

library("ggplot2")
library("tidyverse")
library("ggpubr")

theme_set(theme_bw())

resultfile <- "prop_graph_plots_data.csv"

df <- read.csv(resultfile, stringsAsFactors = TRUE) 

df$task <- recode(df$task, ner = "NER", coref = "Coreference", rel = "RE")
df$task <- factor(df$task, levels = c("NER", "Coreference", "RE"))

df$prop_type <- recode(df$prop_type, att_prop = "AttProp", coref_prop = "CorefProp", rel_prop = "RelProp")

df$setup <- recode(df$setup, single="Single", joint = "Joint", "joint+bert" = "Joint+BERT")
df$setup <- factor(df$setup, levels = c("Single", "Joint", "Joint+BERT"))

df$metricname <- toupper(df$metric)
df$metricname <- recode(df$metricname, "COREF-AVG"="AVG-F1")
# df$metricname <- paste0("(", df$metricname, ")")


df <- df %>% unite("TaskAndMetric", task, metricname, sep=" ", remove = FALSE)


summary(df)
pd <- position_dodge(0.2)
df %>% ggplot(aes(x=prop_nr, y=result, color=prop_type)) + geom_line(position=pd) +
  geom_errorbar(aes(ymin=result-stdev, ymax=result+stdev), width = 0.1, position=pd) +
  facet_grid( setup ~ task, scales = "free") + geom_text(mapping = aes(x = -Inf, y = -Inf, label = metricname), color="black", hjust   = -0.1, vjust   = 0.8)

# try same layout, but Y scale per task

plottask <- function(t) {
  df %>% filter(task == t) %>% ggplot(aes(x=prop_nr, y=result, color=prop_type)) + geom_line(position=pd, size=0.7) +
    geom_errorbar(aes(ymin=result-stdev, ymax=result+stdev), width = 0.1, position=pd, size=0.3) +
    facet_grid(setup ~ task) + geom_text(mapping = aes(x = -Inf, y = Inf, label = ifelse(prop_type=="AttProp", ifelse(prop_nr==0,paste("metric = ",metricname), ""), "")), color="black", hjust = -0.1, vjust = 1.5, size=3)
}
plotNER <- plottask("NER") + theme(axis.title.y = element_blank(), strip.text.y = element_blank(), legend.title = element_blank()) + xlab(" ")
plotCoref <- plottask("Coreference") + theme(strip.text.y = element_blank(), legend.title = element_blank(), axis.title.y = element_blank()) + xlab("Number of propagations")
plotRE <- plottask("RE") + theme(axis.title.y = element_blank(), legend.title = element_blank()) + xlab(" ")

ggarrange(plotNER, plotCoref, plotRE, ncol=3, common.legend = TRUE, legend="right")
ggsave(filename="results.pdf", height=12, width=25, unit = "cm")

